Precise Forecasting of Sky Images Using Spatial Warping

The intermittency of solar power, due to occlusion from cloud cover, is one of the key factors inhibiting its widespread use in both commercial and residential settings. Hence, real-time forecasting of solar irradiance for grid-connected photovoltaic systems is necessary to schedule and allocate resources across the grid. Ground-based imagers that capture wide field-of-view images of the sky are commonly used to monitor cloud movement around a particular site in an effort to forecast solar irradiance. However, these wide FOV imagers capture a distorted image of sky image, where regions near the horizon are heavily compressed. This hinders the ability to precisely predict cloud motion near the horizon which especially affects prediction over longer time horizons. In this work, we combat the aforementioned constraint by introducing a deep learning method to predict a future sky image frame with higher resolution than previous methods. Our main contribution is to derive an optimal warping method to counter the adverse affects of clouds at the horizon, and learn a framework for future sky image prediction which better determines cloud evolution for longer time horizons.

==> Figures/createGif.py <==
import matplotlib.pyplot as plt 
import imageio
import numpy as np 
from PIL import Image, ImageFont, ImageDraw 

Skynet = []
PhyD = []
Truth = []



title_font = ImageFont.truetype('Biryani/Biryani-Bold.ttf', 20)
title_text = "Input Image "


green = (50,205,50)
red = (255,0,0)

nums = [5, 3, 1, '', 1, 2, 3, 4, 5]
count = 0
for i in range(1, 10):
	image = plt.imread('./img_stack/im' + str(i) + '.jpg')

	sky = image[:,:288,:]
	phy = image[:,288:576,:]
	tru = image[:,864:1152,:]

	# Removes text from SkyNet GIF
	sky = np.zeros((352, 288, 3), dtype=np.uint8)
	sky[42:,:,:] = image[42:,:288,:]

	# Adds text to ground truth GIF
	sky = Image.fromarray(sky)
	draw = ImageDraw.Draw(sky)

	if i < 4:
		title_text = 'Input Image t - ' + str(nums[count])
		color = green
	elif i == 4:
		title_text = 'Input Image t'
		color = green
	else:
		title_text = 'Predicted Image t + ' + str(nums[count])
		color = red


	draw.text((10,10), title_text, color, font=title_font)


	Skynet.append(sky)
	PhyD.append(phy)
	Truth.append(tru)

	count += 1


imageio.mimsave('./Skynet.gif', Skynet, duration = 0.9)
imageio.mimsave('./PhyD.gif', PhyD, duration = 0.9)
imageio.mimsave('./Trut.gif', Truth, duration = 0.9)




# i = 1
# image = plt.imread('./img_stack2/im' + str(i) + '.jpg')


# sky = np.zeros((352, 288, 3), dtype=np.uint8)
# sky[42:,:,:] = image[42:,:288,:]

# sky = Image.fromarray(sky)
# image_editable = ImageDraw.Draw(sky)
# image_editable.text((15,15), title_text, (255,0,0), font=title_font)

# plt.imshow((sky))
# plt.show()
